Dehn surgery and hyperbolic knot complements without hidden symmetries

Neumann and Reid conjecture that there are exactly three knot complements which admit hidden symmetries. This paper establishes several results that provide evidence for the conjecture. Our main technical tools provide obstructions to having infinitely many fillings of a cusped manifold produce knot complements admitting hidden symmetries. Applying these tools, we show for any two-bridge link complement, at most finitely many fillings of one cusp can be covered by knot complements admitting hidden symmetries. We also show that the figure-eight knot complement is the unique knot complement with volume less than $6v_0 \approx 6.0896496$ that admits hidden symmetries. We then conclude with two independent proofs that among hyperbolic knot complements only the figure-eight knot complement can admit hidden symmetries and cover a filling of the two-bridge link complement $\mathbb{S}^3\setminus 6^2_2$. Each of these proofs shows that the technical tools established earlier can be made effective.

==> anc/six_two_two_comps.py <==
# add comments

import snappy

try: 
    from sage.all import *
    IN_SAGE = True
except:
    IN_SAGE = False

def my_gcd(a,b): 
    if(b==0): 
        return a 
    else: 
        return my_gcd(b,a%b) 

#AllFillings = {(1, 0), (1, 1), (1, 2), (1, 3), (2, 1), (2, 3), (4, 1), (4, 3), (5, 1), (5, 2), (7, 1), (7, 2), (8, 1)}

NonhyperbolicFillings = {(1,0), (1,1), (2,1)}

for slope in NonhyperbolicFillings:
    N = snappy.Manifold('6^2_2')
    N.dehn_fill(slope,1)
    print(N, N.volume(), N.fundamental_group())
    NF = N.filled_triangulation()
    print(NF.triangulation_isosig())
    print('******************\n')
    
HyperbolicManifoldFillings = {(1, 2), (1, 3), (2, 3), (4, 1), (4, 3), (5, 1), (5, 2), (7, 1), (7, 2), (8, 1)}


for slope in HyperbolicManifoldFillings:
    N = snappy.Manifold('6^2_2')
    N.dehn_fill(slope,1)
    print(N, N.volume(), N.fundamental_group())
    NF = N.filled_triangulation()
    print(NF.identify())
    if IN_SAGE:
        gens = NF.invariant_trace_field_gens()
        print(gens.find_field(100, 30))
    print('******************\n')

    


DoubleCovers = {(2, 0), (2, 2), (2, 4), (4, 2), (8, 2)}


for slope in DoubleCovers:
    N = snappy.Manifold('6^2_2')
    N.dehn_fill(slope,1)
    field_found = False
    for cover in N.covers(2):

        a, b = cover.cusp_info(1).filling
        a = int(a)
        b = int(b)
        if my_gcd(a,b) == 1 and not field_found:
            if IN_SAGE:
                CF = cover.filled_triangulation()
                gens = CF.invariant_trace_field_gens()
                print(slope, gens.find_field(500, 70))
                field_found = True

                print(CF.triangulation_isosig())

FourFoldCovers = {(4,0), (4,4)}


for slope in FourFoldCovers:
    N = snappy.Manifold('6^2_2')
    N.dehn_fill(slope,1)
    field_found = False
    for cover in N.covers(4):

        a, b = cover.cusp_info(1).filling
        a = int(a)
        b = int(b)
        if my_gcd(a,b) == 1 and not field_found:
            if IN_SAGE:
                CF = cover.filled_triangulation()
                gens = CF.invariant_trace_field_gens()
                print(slope, gens.find_field(600, 90))
                field_found = True

                print(CF.triangulation_isosig())


                


